Classification of Legendrian knots of topological type $7_6$ with maximal Thurston--Bennequin number

We classify Legendrian knots of topological type $7_6$ having maximal Thurston--Bennequin number confirming the corresponding conjectures of Chongchitmate--Ng.

==> anc/compare-7_6.py <==
def seq2edges(seq,start=(0,0)):
    (i,j)=start
    n=len(seq)//2
    hedges=n*[None]
    vedges=n*[None]
    for k in range(0,n):
        j1=(j+seq[2*k])%n
        vedges[i]=(j,j1)
        i1=(i+seq[2*k+1])%n
        hedges[j1]=(i,i1)
        (i,j)=(i1,j1)
    return (hedges,vedges)

def draw(hedges,vedges,filename='out.eps'):
    f=open('prefix.txt','r')
    a=f.readlines()
    f.close()
    f=open(filename,'w')
    for s in a:f.write(s)
    f.write('/n '+str(len(hedges))+' def\n')
    f.write('/hedges [')
    for (i,j) in hedges:f.write(str(i)+' '+str(j)+' ')
    f.write('] def\n')
    f.write('/vedges [')
    for (i,j) in vedges:f.write(str(i)+' '+str(j)+' ')
    f.write('] def\n')
    f1=open('postfix.txt','r')
    a=f1.readlines()
    f1.close()
    for s in a:f.write(s)
    f.close()

def seq2code(seq):
    nn=len(seq)
    n=nn//2
    seq=[i%n for i in seq]
    i0=0
    for i in range(2,nn,2):
        for j in range(0,nn):
            k0=seq[(i0+j)%nn]
            k=seq[(i+j)%nn]
            if k0==k:continue
            if k0>k:i0=i
            break
    code=0
    for i in range(i0,i0+nn):
        j=seq[i%nn]
        code*=n
        code+=j
    return code

def code2seq(code):
    seq=[]
    n=2
    while n**(2*n-1)<code:n+=1
    n-=1
    while code>0:
        seq.insert(0,code%n)
        code//=n
    return seq

def edges2seq(hedges,vedges):
    i2=0
    n=len(hedges)
    seq=[]
    for k in range(0,n):
        (j1,j2)=vedges[i2]
        seq.append((j2-j1)%n)
        (i1,i2)=hedges[j2]
        seq.append((i2-i1)%n)
    return seq
    
def exchange(hedges,vedges):
    n=len(hedges)
    diagrams=[]
    for i1 in range(0,n):
        i2=(i1+1)%n
        (j1,j2)=vedges[i1]
        (j3,j4)=vedges[i2]
        if (j3-j1)*(j4-j1)*(j3-j2)*(j4-j2)>0:
            hn=[e for e in hedges]
            vn=[e for e in vedges]
            vn[i2]=vedges[i1]
            vn[i1]=vedges[i2]
            hn[j1]=(hn[j1][0],i2)
            hn[j2]=(i2,hn[j2][1])
            hn[j3]=(hn[j3][0],i1)
            hn[j4]=(i1,hn[j4][1])
            diagrams.append((hn,vn))
    for i1 in range(0,n):
        i2=(i1+1)%n
        (j1,j2)=hedges[i1]
        (j3,j4)=hedges[i2]
        if (j3-j1)*(j4-j1)*(j3-j2)*(j4-j2)>0:
            hn=[e for e in hedges]
            vn=[e for e in vedges]
            hn[i2]=hedges[i1]
            hn[i1]=hedges[i2]
            vn[j1]=(vn[j1][0],i2)
            vn[j2]=(i2,vn[j2][1])
            vn[j3]=(vn[j3][0],i1)
            vn[j4]=(i1,vn[j4][1])
            diagrams.append((hn,vn))
    return diagrams

def NEstab(hedges,vedges):
    j0=vedges[0][0]
    h=[]
    v=[]
    for (i,j) in hedges:
        if i>0:i+=1
        j+=1
        h.append((i,j))
    for (i,j) in vedges:
        if i>=j0:i+=1
        if j>j0:j+=1
        v.append((i,j))
    v.insert(1,(j0,j0+1))
    h.insert(j0+1,(1,0))
    return (h,v)

def SWstab(hedges,vedges):
    j0=vedges[0][0]
    h=[]
    v=[]
    for (i,j) in hedges:
        if j>0:j+=1
        i+=1
        h.append((i,j))
    for (i,j) in vedges:
        if i>j0:i+=1
        if j>=j0:j+=1
        v.append((i,j))
    v.insert(0,(j0+1,j0))
    h.insert(j0,(0,1))
    return (h,v)

def NWstab(hedges,vedges):
    j0=vedges[0][0]
    h=[]
    v=[]
    for (i,j) in hedges:
        if j>0:j+=1
        i+=1
        h.append((i,j))
    for (i,j) in vedges:
        if i>=j0:i+=1
        if j>j0:j+=1
        v.append((i,j))
    v.insert(0,(j0,j0+1))
    h.insert(j0+1,(0,1))
    return (h,v)

def SEstab(hedges,vedges):
    j0=vedges[0][0]
    h=[]
    v=[]
    for (i,j) in hedges:
        if i>0:i+=1
        j+=1
        h.append((i,j))
    for (i,j) in vedges:
        if i>j0:i+=1
        if j>=j0:j+=1
        v.append((i,j))
    v.insert(1,(j0+1,j0))
    h.insert(j0,(1,0))
    return (h,v)

def neg(hedges,vedges):
    h=[(j,i) for (i,j) in hedges]
    v=[(j,i) for (i,j) in vedges]
    return (h,v)

def mu(hedges,vedges):
    n=len(hedges)
    h=[(n-1-i,n-1-j) for (i,j) in hedges]
    v=[(n-1-i,n-1-j) for (i,j) in vedges]
    h=[h[-i] for i in range(1,n+1)]
    v=[v[-i] for i in range(1,n+1)]
    return (h,v)

def hflip(hedges,vedges):
    n=len(hedges)
    h=[(n-1-i,n-1-j) for (i,j) in hedges]
    v=[vedges[-i] for i in range(1,n+1)]
    return (h,v)

def transform(s,l):
    if type(l)==str:l=[l]
    (h,v)=seq2edges(s)
    tran={'nw':NWstab,'ne':NEstab,'se':SEstab,'sw':SWstab,'n':neg,'m':mu,'h':hflip}
    for x in l:
        (h,v)=tran[x](h,v)
    return edges2seq(h,v)

def compare(s1,s2,t1=None,t2=None):
    if not t1==None:s1=transform(s1,t1)
    if not t2==None:s2=transform(s2,t2)
    c0=seq2code(s1)
    c2=seq2code(s2)
    if c2==c0:
        print('equivalent')
        return None
    g={}
    tocheck=[c2]
    while len(tocheck)>0:
        c=tocheck.pop(0)
        (h,v)=seq2edges(code2seq(c))
        for (h1,v1) in exchange(h,v):
            c1=seq2code(edges2seq(h1,v1))
            if not c1 in g:
                g[c1]=c
                tocheck.append(c1)
            if c1==c0:
                print('exchange-equivalent:')
                while not c1==c2:
                    s=code2seq(c1)
                    print(s)
                    c1=g[c1]
                return None
    print("not exchange-equivalent\nsize of the second diagram's exchange class:",len(g)+1)
    return None

seq7_6_p1=[7,2,-6,2,4,3,-2,-2,3,-4,-7,7,5,-2,-2,-3,-2,-3]
seq7_6_p2=[3,2,-2,5,-3,-2,-3,-2,4,5,-3,-4,6,-3,-5,5,3,-6]
seq7_6_p3=[3,2,-2,3,-3,3,-2,-2,3,-3,3,-2,-5,6,-2,-3,5,-4]
seq7_6_m2=[5,2,-2,3,-2,3,-3,-4,4,2,-3,-3,5,-2,-7,6,3,-7]
seq7_6_r1=seq7_6_p1
seq7_6_r2=seq7_6_p2
seq7_6_r3=seq7_6_p3
seq7_6_r4=seq7_6_m2
seq7_6_r5=[7,2,-6,4,3,-2,-2,3,4,-6,-7,7,6,-3,-2,-2,-3,-3]
seq7_6_r6=[2, 5, 4, 3, 4, 2, 6, 5, 7, 6, 7, 4, 5, 6, 5, 7, 5, 7]
seq7_6_r7=[3,3,-4,2,5,3,-3,-2,4,-4,2,5,-5,-6,4,3,-6,-4]
seq7_6_r8=[2, 2, 4, 3, 4, 5, 3, 5, 3, 2, 5, 5, 5, 3, 6, 5, 4, 6]
trefoil_figure_eight=[5,2,-6,4,3,-2,-5,4,6,-3,-2,2,3,-6,-6,2,2,-3]
s1=[3,3,4,2,-3,3,-3,-2,4,-4,-6,5,3,-6,4,3,-6,-4]                    # realization 1
s2=[3,2,-4,3,5,3,-3,-2,4,-3,2,4,-5,-6,4,3,-6,-4]                    # realization 2
s12=[5,4,2,4,-4,-3,3,-4,-4,2,-3,4,2,-5,3,4,-4,-6]                   # realizations 12, 15
s13=[5,4,2,3,-4,-2,3,-4,-4,2,-3,5,2,-6,3,4,-4,-6]                   # realizations 13, 17
s14=[5,4,-6,3,4,-2,3,-4,-4,2,5,5,-6,-6,3,4,-4,-6]                   # realizations 14, 19
s16=[5,4,2,4,-5,-3,4,-4,-3,2,-4,4,2,-5,3,4,-4,-6]                   # realization 16
s18=[5,4,2,3,-5,-2,4,-4,-3,2,-4,5,2,-6,3,4,-4,-6]                   # realization 18
s20=[5,4,-6,3,3,-2,4,-4,-3,2,4,5,-6,-6,3,4,-4,-6]                   # realization 20
s21=[5,4,-6,4,2,-3,5,-4,-3,2,4,4,-5,-5,2,4,-4,-6]                   # realization 21
s22=[5,4,2,3,-6,-2,5,-4,-3,2,-4,5,3,-6,2,4,-4,-6]                   # realization 22
s23=[5,4,-6,3,2,-2,5,-4,-3,2,4,5,-5,-6,2,4,-4,-6]                   # realization 23
for command in [\
                'compare(seq7_6_r1,seq7_6_r6,"nw","nw")',\
                'compare(seq7_6_r2,seq7_6_r6,"ne","ne")',\
                'compare(seq7_6_r1,seq7_6_r6,None,None)',\
                'compare(seq7_6_r5,seq7_6_r6,None,None)',\
                'compare(seq7_6_r1,seq7_6_r6,["m","n"],None)',\
                'compare(seq7_6_r5,seq7_6_r6,["m","n"],None)',\
                'compare(seq7_6_r3,seq7_6_r7,["m","sw"],"sw")',\
                'compare(seq7_6_r7,seq7_6_r7,None,["m","n"])',\
                'compare(seq7_6_r7,seq7_6_r7,"se",["m","n","se"])',\
                'compare(seq7_6_r7,seq7_6_r8,None,None)',\
                'compare(seq7_6_r7,seq7_6_r8,"ne","ne")',\
                'compare(seq7_6_r7,seq7_6_r4,"se",["h","nw"])',\
                'compare(seq7_6_r8,seq7_6_r4,"nw",["h","m","nw"])',\
                'compare(seq7_6_r7,s1,None,None)',\
                'compare(seq7_6_r7,s2,None,None)',\
                'compare(seq7_6_r7,s12,None,None)',\
                'compare(seq7_6_r7,s13,None,None)',\
                'compare(seq7_6_r7,s14,None,None)',\
                'compare(seq7_6_r7,s16,None,None)',\
                'compare(seq7_6_r7,s18,None,None)',\
                'compare(seq7_6_r7,s20,None,None)',\
                'compare(seq7_6_r7,s21,None,None)',\
                'compare(seq7_6_r7,s22,None,None)',\
                'compare(seq7_6_r7,s23,None,None)',\
                ]:

    print('running: '+command)
    exec(command)
    print('======================================================')


==> anc/log.txt <==
running: compare(seq7_6_r1,seq7_6_r6,"nw","nw")
exchange-equivalent:
[1, 1, 7, 2, 4, 2, 4, 3, 8, 8, 3, 6, 2, 7, 6, 8, 8, 7, 7, 6]
[2, 1, 6, 2, 3, 2, 5, 3, 8, 8, 3, 6, 2, 7, 6, 8, 8, 7, 7, 6]
[2, 2, 6, 2, 3, 2, 5, 3, 8, 8, 3, 6, 2, 8, 6, 7, 8, 7, 7, 5]
[3, 2, 5, 3, 8, 8, 3, 6, 3, 8, 5, 7, 8, 7, 6, 5, 3, 2, 6, 2]
[2, 2, 6, 3, 8, 8, 3, 6, 4, 8, 4, 7, 8, 7, 6, 5, 3, 2, 6, 2]
[2, 3, 6, 3, 8, 8, 3, 7, 4, 7, 4, 7, 8, 7, 6, 5, 3, 2, 6, 1]
[3, 2, 5, 1, 3, 3, 6, 3, 8, 8, 4, 7, 3, 7, 4, 7, 8, 7, 6, 5]
[3, 2, 4, 1, 4, 3, 7, 3, 7, 8, 4, 7, 3, 7, 4, 7, 8, 7, 6, 5]
[3, 1, 5, 3, 7, 3, 7, 8, 4, 7, 3, 7, 5, 7, 7, 7, 6, 5, 3, 2]
[3, 1, 3, 2, 5, 3, 7, 3, 7, 8, 4, 7, 3, 8, 5, 6, 7, 7, 6, 5]
[2, 1, 4, 2, 5, 3, 7, 3, 7, 8, 4, 7, 4, 8, 4, 6, 7, 7, 6, 5]
[2, 1, 4, 2, 5, 3, 7, 3, 7, 8, 4, 7, 5, 8, 3, 6, 6, 7, 7, 5]
[1, 1, 5, 2, 6, 3, 6, 3, 7, 8, 4, 7, 5, 8, 3, 6, 6, 7, 7, 5]
[1, 1, 5, 2, 6, 3, 6, 3, 7, 8, 4, 8, 5, 7, 3, 6, 6, 6, 7, 6]
[2, 1, 5, 2, 6, 3, 6, 3, 7, 8, 5, 8, 4, 7, 3, 6, 6, 6, 6, 6]
[1, 1, 6, 2, 6, 3, 6, 3, 7, 8, 6, 8, 3, 7, 3, 6, 6, 6, 6, 6]
[1, 2, 6, 2, 6, 3, 6, 4, 7, 7, 6, 8, 3, 7, 3, 6, 6, 6, 6, 5]
[1, 3, 6, 2, 6, 3, 6, 4, 7, 7, 6, 8, 3, 7, 3, 7, 6, 5, 6, 4]
[1, 4, 6, 2, 6, 3, 6, 4, 7, 8, 6, 7, 3, 7, 3, 7, 6, 5, 6, 3]
[1, 5, 6, 2, 6, 4, 6, 3, 7, 8, 6, 7, 3, 7, 3, 7, 6, 5, 6, 2]
[2, 5, 6, 2, 6, 4, 7, 3, 6, 8, 6, 7, 3, 7, 3, 7, 6, 5, 5, 2]
[3, 5, 6, 2, 6, 4, 7, 3, 6, 8, 6, 7, 3, 7, 4, 7, 5, 5, 4, 2]
[3, 2, 4, 5, 7, 2, 5, 4, 7, 3, 6, 8, 6, 7, 3, 7, 4, 7, 5, 5]
[3, 2, 4, 5, 7, 2, 5, 4, 7, 3, 5, 8, 7, 7, 4, 7, 3, 7, 5, 5]
[3, 1, 4, 6, 7, 2, 5, 4, 7, 3, 5, 8, 7, 8, 4, 6, 3, 7, 5, 5]
[2, 1, 5, 6, 7, 2, 5, 4, 7, 3, 5, 8, 7, 8, 5, 6, 2, 7, 5, 5]
[1, 1, 6, 6, 7, 2, 5, 4, 7, 3, 6, 8, 6, 8, 5, 6, 2, 7, 5, 5]
[1, 2, 6, 6, 7, 3, 5, 3, 7, 3, 6, 8, 6, 8, 5, 6, 2, 7, 5, 4]
[2, 2, 6, 6, 7, 3, 6, 3, 6, 3, 6, 8, 6, 8, 5, 6, 2, 7, 4, 4]
[2, 7, 3, 4, 3, 2, 6, 6, 7, 3, 6, 3, 6, 3, 6, 8, 7, 8, 4, 6]
[2, 7, 3, 4, 3, 2, 5, 6, 8, 3, 6, 3, 7, 3, 5, 8, 7, 8, 4, 6]
[2, 6, 3, 3, 3, 3, 5, 6, 8, 3, 6, 3, 7, 3, 5, 8, 7, 8, 4, 7]
[2, 6, 3, 3, 3, 3, 5, 5, 8, 4, 6, 3, 7, 4, 5, 7, 7, 8, 4, 7]
[2, 6, 3, 2, 3, 4, 5, 5, 8, 4, 6, 3, 7, 5, 5, 6, 7, 8, 4, 7]
[2, 2, 4, 4, 5, 5, 8, 4, 6, 3, 8, 5, 4, 6, 7, 8, 4, 7, 2, 6]
[2, 3, 4, 4, 5, 5, 8, 4, 6, 3, 8, 5, 4, 7, 7, 7, 4, 7, 2, 5]
[2, 3, 4, 4, 5, 4, 8, 5, 6, 3, 8, 5, 4, 8, 7, 6, 4, 7, 2, 5]
[2, 4, 2, 4, 4, 4, 5, 4, 8, 5, 6, 4, 8, 4, 4, 8, 7, 6, 4, 7]
[2, 4, 2, 4, 4, 4, 5, 3, 8, 6, 6, 5, 8, 3, 4, 8, 7, 6, 4, 7]
[2, 3, 2, 5, 4, 4, 5, 3, 8, 6, 6, 5, 8, 3, 4, 8, 7, 7, 4, 6]
[2, 3, 2, 5, 4, 4, 5, 2, 8, 7, 6, 5, 8, 3, 4, 8, 7, 8, 4, 5]
[1, 3, 2, 5, 4, 4, 5, 2, 7, 7, 7, 5, 8, 3, 4, 8, 7, 8, 5, 5]
[1, 3, 2, 5, 4, 4, 5, 2, 6, 7, 8, 5, 8, 3, 5, 8, 6, 8, 5, 5]
[1, 2, 2, 5, 4, 4, 5, 2, 6, 6, 8, 6, 8, 3, 5, 8, 6, 8, 5, 6]
[1, 1, 2, 5, 4, 3, 5, 3, 6, 6, 8, 6, 8, 3, 5, 8, 6, 8, 5, 7]
======================================================
running: compare(seq7_6_r2,seq7_6_r6,"ne","ne")
exchange-equivalent:
[1, 9, 3, 3, 8, 5, 6, 8, 7, 8, 4, 5, 7, 6, 7, 7, 4, 5, 3, 4]
[1, 8, 3, 3, 8, 5, 6, 8, 7, 8, 4, 5, 7, 6, 7, 6, 4, 6, 3, 5]
[1, 7, 3, 2, 8, 6, 6, 8, 7, 8, 4, 5, 7, 6, 7, 6, 4, 6, 3, 6]
[1, 6, 3, 2, 8, 6, 6, 8, 7, 7, 4, 6, 7, 6, 7, 6, 4, 6, 3, 7]
[2, 6, 3, 2, 8, 6, 6, 8, 7, 7, 5, 6, 6, 6, 7, 6, 4, 6, 2, 7]
[2, 5, 3, 2, 8, 6, 6, 8, 7, 7, 5, 6, 6, 5, 7, 7, 4, 6, 2, 8]
[2, 4, 3, 2, 8, 6, 6, 7, 7, 8, 5, 6, 6, 5, 7, 7, 4, 6, 2, 9]
[1, 9, 3, 4, 3, 2, 8, 6, 7, 7, 6, 8, 5, 6, 6, 5, 7, 7, 4, 6]
[1, 8, 3, 4, 3, 2, 8, 5, 7, 8, 6, 8, 5, 6, 6, 5, 7, 7, 4, 7]
[1, 7, 3, 4, 3, 2, 8, 5, 7, 8, 6, 8, 5, 5, 6, 6, 7, 7, 4, 8]
[2, 7, 3, 4, 3, 2, 8, 5, 7, 8, 6, 8, 5, 5, 7, 6, 6, 7, 3, 8]
[2, 8, 3, 7, 3, 4, 3, 2, 8, 5, 7, 8, 7, 8, 4, 5, 7, 6, 6, 7]
[2, 8, 3, 7, 3, 4, 3, 3, 8, 4, 7, 8, 7, 7, 4, 6, 7, 6, 6, 7]
[2, 7, 3, 7, 3, 4, 3, 3, 8, 4, 7, 8, 7, 6, 4, 7, 7, 6, 6, 8]
[2, 7, 3, 7, 3, 5, 3, 2, 8, 4, 7, 8, 7, 5, 4, 8, 7, 6, 6, 8]
[2, 5, 4, 2, 8, 4, 7, 8, 7, 5, 5, 8, 6, 6, 6, 8, 2, 7, 3, 7]
[2, 5, 4, 2, 7, 4, 8, 8, 7, 5, 6, 8, 5, 6, 6, 8, 2, 7, 3, 7]
[2, 5, 4, 2, 7, 5, 8, 7, 7, 5, 6, 7, 5, 7, 6, 8, 2, 7, 3, 7]
[2, 4, 4, 2, 7, 5, 8, 7, 7, 5, 6, 6, 5, 8, 6, 8, 2, 7, 3, 8]
[2, 7, 2, 8, 3, 4, 4, 2, 7, 5, 8, 7, 7, 5, 6, 6, 6, 8, 5, 8]
[1, 8, 4, 4, 4, 2, 7, 5, 8, 7, 8, 5, 5, 6, 6, 8, 5, 8, 2, 7]
[1, 7, 4, 4, 4, 2, 7, 5, 8, 7, 8, 4, 5, 7, 6, 8, 5, 8, 2, 8]
[1, 6, 4, 3, 4, 3, 7, 5, 8, 7, 8, 4, 5, 7, 6, 8, 5, 8, 2, 9]
======================================================
running: compare(seq7_6_r1,seq7_6_r6,None,None)
not exchange-equivalent
size of the second diagram's exchange class: 9
======================================================
running: compare(seq7_6_r5,seq7_6_r6,None,None)
not exchange-equivalent
size of the second diagram's exchange class: 9
======================================================
running: compare(seq7_6_r1,seq7_6_r6,["m","n"],None)
not exchange-equivalent
size of the second diagram's exchange class: 9
======================================================
running: compare(seq7_6_r5,seq7_6_r6,["m","n"],None)
not exchange-equivalent
size of the second diagram's exchange class: 9
======================================================
running: compare(seq7_6_r3,seq7_6_r7,["m","sw"],"sw")
exchange-equivalent:
[2, 3, 4, 4, 7, 8, 2, 7, 4, 6, 9, 1, 3, 2, 6, 3, 7, 2, 6, 4]
[2, 3, 4, 5, 7, 7, 2, 7, 4, 5, 9, 2, 3, 2, 6, 3, 7, 2, 6, 4]
[2, 3, 4, 5, 7, 7, 2, 7, 4, 4, 9, 3, 3, 2, 6, 3, 7, 3, 6, 3]
[2, 7, 5, 4, 8, 3, 3, 2, 6, 3, 7, 3, 5, 3, 3, 3, 4, 5, 7, 7]
[2, 2, 7, 3, 7, 3, 5, 3, 3, 3, 4, 5, 7, 7, 2, 7, 6, 4, 7, 3]
[2, 3, 7, 2, 7, 3, 5, 3, 3, 3, 4, 5, 7, 7, 2, 6, 6, 5, 7, 3]
[2, 4, 7, 1, 7, 3, 5, 3, 3, 2, 4, 6, 7, 7, 2, 6, 6, 5, 7, 3]
[2, 4, 6, 1, 8, 3, 5, 3, 3, 2, 5, 6, 6, 7, 2, 6, 6, 5, 7, 3]
[2, 5, 6, 1, 8, 3, 5, 3, 3, 2, 5, 7, 6, 6, 2, 6, 6, 5, 7, 2]
[2, 6, 6, 5, 6, 2, 3, 5, 6, 1, 8, 3, 5, 3, 3, 2, 6, 7, 5, 6]
[3, 2, 6, 7, 5, 6, 3, 6, 5, 5, 6, 2, 3, 5, 5, 1, 9, 3, 5, 3]
[3, 3, 6, 8, 5, 5, 3, 6, 5, 5, 6, 2, 3, 5, 5, 1, 9, 3, 5, 2]
[3, 5, 5, 1, 9, 3, 4, 2, 4, 3, 7, 8, 4, 5, 3, 6, 5, 5, 6, 2]
[2, 5, 6, 1, 9, 3, 4, 2, 4, 3, 8, 8, 3, 5, 3, 6, 5, 5, 6, 2]
[3, 5, 4, 6, 4, 5, 5, 2, 3, 5, 6, 1, 9, 3, 4, 2, 4, 3, 8, 8]
[3, 4, 4, 7, 4, 5, 5, 2, 3, 5, 6, 2, 9, 2, 4, 2, 4, 3, 8, 8]
[3, 4, 4, 7, 4, 5, 5, 2, 3, 4, 6, 3, 9, 2, 4, 2, 4, 4, 8, 7]
[3, 3, 4, 8, 4, 5, 5, 2, 3, 4, 6, 3, 9, 2, 4, 2, 4, 5, 8, 6]
[2, 3, 5, 8, 4, 5, 5, 2, 3, 4, 6, 3, 9, 2, 4, 2, 5, 5, 7, 6]
[2, 4, 5, 8, 4, 5, 5, 2, 3, 4, 6, 3, 9, 2, 4, 3, 5, 4, 7, 5]
[2, 5, 5, 8, 4, 5, 5, 3, 3, 3, 6, 3, 9, 2, 4, 3, 5, 4, 7, 4]
[3, 5, 5, 8, 4, 5, 5, 3, 4, 3, 5, 3, 9, 2, 4, 3, 5, 4, 6, 4]
[3, 3, 6, 4, 6, 4, 3, 5, 6, 8, 3, 5, 5, 3, 4, 3, 5, 3, 9, 2]
[2, 5, 5, 3, 4, 3, 5, 3, 9, 2, 3, 3, 6, 4, 5, 4, 4, 5, 7, 8]
[2, 5, 5, 3, 4, 3, 5, 3, 9, 2, 3, 3, 6, 3, 5, 5, 4, 6, 7, 7]
[2, 5, 5, 3, 4, 3, 5, 3, 9, 2, 3, 3, 5, 3, 6, 5, 5, 6, 6, 7]
[2, 5, 5, 3, 4, 3, 5, 3, 9, 3, 3, 2, 5, 3, 6, 4, 5, 7, 6, 7]
[2, 4, 5, 4, 4, 3, 5, 4, 9, 2, 3, 2, 5, 3, 6, 4, 5, 7, 6, 7]
[2, 4, 5, 4, 4, 3, 5, 5, 9, 1, 3, 2, 5, 3, 6, 3, 5, 8, 6, 7]
[2, 4, 5, 4, 4, 3, 5, 5, 8, 1, 4, 2, 5, 3, 6, 3, 6, 8, 5, 7]
[2, 4, 5, 4, 4, 3, 4, 5, 9, 1, 4, 2, 5, 3, 6, 3, 7, 8, 4, 7]
======================================================
running: compare(seq7_6_r7,seq7_6_r7,None,["m","n"])
not exchange-equivalent
size of the second diagram's exchange class: 132
======================================================
running: compare(seq7_6_r7,seq7_6_r7,"se",["m","n","se"])
exchange-equivalent:
[2, 5, 5, 4, 4, 3, 4, 6, 9, 9, 4, 4, 5, 2, 6, 3, 7, 8, 4, 6]
[2, 5, 5, 4, 4, 3, 4, 6, 9, 9, 5, 4, 4, 2, 5, 3, 8, 8, 4, 6]
[2, 4, 5, 4, 4, 3, 4, 6, 9, 9, 5, 3, 4, 3, 5, 3, 8, 8, 4, 7]
[3, 3, 5, 3, 8, 8, 3, 7, 3, 4, 5, 4, 4, 3, 4, 6, 9, 9, 6, 3]
[3, 3, 5, 3, 7, 8, 4, 7, 3, 4, 5, 4, 4, 3, 5, 6, 8, 9, 6, 3]
[3, 3, 5, 3, 7, 8, 4, 7, 3, 4, 5, 3, 4, 4, 5, 7, 8, 8, 6, 3]
[3, 3, 5, 3, 7, 8, 4, 7, 3, 4, 4, 3, 5, 4, 6, 7, 7, 8, 6, 3]
[3, 3, 4, 3, 8, 8, 4, 7, 3, 4, 4, 3, 5, 4, 7, 7, 6, 8, 6, 3]
[3, 2, 4, 4, 8, 8, 4, 7, 3, 4, 4, 3, 5, 5, 7, 6, 6, 8, 6, 3]
[3, 1, 4, 5, 8, 8, 4, 8, 3, 3, 4, 3, 5, 5, 7, 6, 6, 8, 6, 3]
[2, 1, 5, 5, 8, 8, 4, 8, 4, 3, 3, 3, 5, 5, 7, 6, 6, 8, 6, 3]
[2, 1, 5, 5, 8, 8, 4, 8, 5, 3, 2, 3, 5, 5, 7, 6, 5, 8, 7, 3]
[1, 1, 6, 5, 8, 8, 4, 8, 5, 3, 2, 3, 6, 5, 6, 6, 5, 8, 7, 3]
[1, 1, 6, 6, 8, 7, 4, 8, 5, 3, 2, 3, 6, 5, 6, 6, 5, 7, 7, 4]
[1, 1, 6, 6, 8, 7, 4, 8, 5, 4, 2, 2, 6, 5, 6, 6, 5, 6, 7, 5]
[1, 1, 6, 6, 8, 8, 4, 7, 5, 4, 2, 2, 6, 5, 6, 6, 5, 5, 7, 6]
[1, 2, 6, 6, 8, 8, 4, 7, 5, 4, 2, 2, 6, 5, 6, 7, 5, 4, 7, 5]
[1, 3, 6, 6, 8, 8, 4, 7, 5, 4, 2, 3, 6, 4, 6, 7, 5, 4, 7, 4]
[1, 4, 6, 7, 8, 7, 4, 7, 5, 4, 2, 3, 6, 4, 6, 7, 5, 4, 7, 3]
[1, 5, 6, 7, 8, 7, 4, 7, 5, 5, 2, 2, 6, 4, 6, 7, 5, 4, 7, 2]
[1, 6, 6, 7, 8, 8, 4, 6, 5, 5, 2, 2, 6, 4, 6, 7, 5, 4, 7, 1]
[2, 2, 6, 4, 6, 7, 5, 4, 6, 1, 2, 6, 6, 7, 8, 8, 5, 6, 4, 5]
[2, 2, 6, 4, 7, 7, 4, 4, 5, 1, 3, 6, 6, 7, 8, 8, 5, 6, 4, 5]
[2, 2, 6, 5, 7, 6, 4, 3, 5, 2, 3, 6, 6, 7, 8, 8, 5, 6, 4, 5]
[2, 2, 7, 5, 6, 6, 3, 3, 6, 2, 3, 6, 6, 7, 8, 8, 5, 6, 4, 5]
[2, 3, 7, 4, 6, 5, 3, 4, 6, 2, 3, 6, 6, 7, 8, 8, 5, 6, 4, 5]
[2, 4, 7, 3, 6, 5, 3, 4, 6, 2, 3, 5, 6, 8, 8, 8, 5, 6, 4, 5]
[3, 4, 6, 2, 3, 5, 5, 8, 9, 8, 5, 6, 4, 5, 3, 4, 6, 3, 6, 5]
[3, 4, 5, 2, 4, 5, 5, 8, 9, 8, 5, 6, 4, 5, 4, 4, 5, 3, 6, 5]
[3, 5, 5, 2, 4, 5, 5, 9, 9, 7, 5, 6, 4, 5, 4, 4, 5, 3, 6, 4]
[3, 6, 5, 2, 4, 5, 5, 9, 9, 7, 5, 6, 4, 6, 4, 3, 5, 3, 6, 3]
[4, 3, 5, 3, 4, 6, 5, 2, 4, 5, 5, 9, 9, 7, 5, 6, 4, 6, 5, 3]
[3, 3, 5, 3, 4, 6, 5, 2, 4, 5, 5, 9, 9, 7, 4, 6, 5, 6, 6, 3]
[3, 2, 5, 3, 4, 6, 5, 2, 4, 5, 5, 9, 9, 7, 4, 5, 5, 7, 6, 4]
[4, 2, 4, 3, 4, 6, 5, 2, 4, 5, 5, 9, 9, 7, 4, 5, 4, 7, 7, 4]
[3, 3, 4, 6, 5, 2, 4, 5, 5, 9, 8, 7, 5, 5, 4, 7, 7, 4, 5, 2]
[2, 3, 4, 6, 5, 2, 4, 5, 4, 9, 9, 7, 5, 5, 4, 7, 7, 4, 6, 2]
[2, 3, 5, 6, 4, 2, 4, 5, 4, 9, 9, 7, 5, 5, 3, 7, 8, 4, 6, 2]
[2, 4, 5, 5, 4, 2, 4, 5, 4, 9, 9, 7, 5, 5, 3, 6, 8, 5, 6, 2]
[2, 4, 5, 5, 4, 2, 4, 5, 4, 9, 9, 8, 5, 4, 3, 5, 8, 6, 6, 2]
[2, 4, 5, 5, 4, 2, 4, 5, 4, 9, 9, 8, 6, 4, 2, 5, 7, 6, 7, 2]
[2, 4, 5, 5, 4, 2, 4, 5, 4, 9, 9, 8, 6, 5, 2, 4, 7, 5, 7, 3]
[2, 3, 7, 5, 7, 3, 2, 4, 5, 4, 4, 3, 4, 5, 4, 9, 9, 8, 6, 6]
[2, 4, 4, 4, 5, 3, 4, 5, 4, 9, 9, 8, 6, 6, 3, 3, 6, 5, 7, 3]
[2, 4, 4, 4, 5, 3, 4, 5, 4, 9, 8, 8, 7, 6, 4, 3, 5, 5, 7, 3]
[2, 4, 4, 4, 5, 3, 4, 5, 3, 9, 9, 8, 7, 6, 5, 3, 4, 5, 7, 3]
[2, 5, 4, 3, 5, 3, 4, 5, 3, 8, 9, 9, 7, 6, 5, 3, 4, 5, 7, 3]
[2, 5, 5, 3, 4, 3, 4, 5, 3, 8, 8, 9, 8, 6, 5, 3, 4, 5, 7, 3]
[2, 5, 5, 3, 4, 3, 5, 5, 2, 8, 7, 9, 9, 6, 5, 3, 4, 5, 7, 3]
[2, 5, 5, 3, 4, 3, 5, 5, 2, 8, 7, 8, 9, 7, 5, 4, 4, 4, 7, 3]
[2, 5, 5, 3, 4, 3, 5, 5, 2, 8, 7, 8, 8, 7, 6, 4, 5, 4, 6, 3]
[2, 5, 5, 3, 4, 3, 5, 5, 2, 7, 7, 9, 8, 7, 6, 5, 5, 3, 6, 3]
[2, 5, 5, 3, 4, 3, 5, 5, 2, 7, 6, 9, 9, 7, 6, 5, 6, 3, 5, 3]
[2, 6, 5, 3, 4, 3, 5, 5, 2, 7, 6, 9, 9, 8, 6, 4, 6, 3, 5, 2]
[2, 7, 6, 9, 8, 8, 7, 4, 6, 3, 5, 2, 3, 6, 4, 3, 4, 3, 5, 5]
[2, 7, 5, 9, 9, 8, 7, 4, 6, 3, 5, 2, 4, 6, 3, 3, 4, 3, 5, 5]
[2, 6, 5, 9, 9, 8, 7, 4, 6, 2, 5, 3, 4, 6, 3, 3, 4, 3, 5, 6]
======================================================
running: compare(seq7_6_r7,seq7_6_r8,None,None)
not exchange-equivalent
size of the second diagram's exchange class: 132
======================================================
running: compare(seq7_6_r7,seq7_6_r8,"ne","ne")
exchange-equivalent:
[1, 9, 3, 4, 5, 2, 6, 3, 7, 8, 4, 6, 2, 5, 5, 4, 4, 3, 3, 6]
[2, 4, 5, 2, 6, 3, 6, 8, 5, 6, 2, 5, 5, 4, 4, 3, 3, 6, 2, 9]
[2, 4, 5, 2, 6, 3, 6, 8, 5, 6, 2, 5, 5, 3, 4, 4, 3, 7, 2, 8]
[2, 4, 5, 2, 6, 3, 6, 8, 5, 5, 2, 6, 5, 3, 4, 4, 3, 8, 2, 7]
[2, 3, 5, 3, 6, 3, 6, 8, 5, 5, 2, 6, 5, 3, 4, 4, 3, 9, 2, 6]
[2, 3, 6, 3, 5, 3, 6, 8, 5, 5, 2, 6, 5, 3, 4, 4, 2, 9, 3, 6]
[2, 3, 7, 3, 4, 3, 5, 8, 6, 5, 2, 6, 5, 3, 4, 4, 2, 9, 3, 6]
[1, 9, 4, 6, 2, 3, 7, 3, 4, 3, 5, 8, 6, 5, 3, 6, 4, 3, 4, 4]
[1, 9, 4, 6, 2, 3, 7, 4, 4, 2, 5, 7, 6, 6, 3, 6, 4, 3, 4, 4]
[1, 8, 4, 6, 2, 3, 7, 4, 4, 2, 5, 6, 6, 7, 3, 6, 4, 3, 4, 5]
[2, 3, 7, 4, 4, 2, 5, 6, 7, 7, 2, 6, 4, 3, 3, 5, 2, 8, 4, 6]
[2, 3, 7, 4, 5, 2, 4, 6, 7, 7, 2, 6, 4, 3, 2, 5, 3, 8, 4, 6]
[2, 4, 7, 4, 5, 3, 4, 5, 7, 7, 2, 6, 4, 3, 2, 5, 3, 8, 4, 5]
[2, 4, 7, 4, 5, 4, 4, 4, 7, 7, 2, 6, 4, 2, 2, 6, 3, 8, 4, 5]
[2, 4, 7, 4, 5, 5, 4, 3, 7, 6, 2, 7, 4, 2, 2, 6, 3, 8, 4, 5]
[2, 4, 7, 4, 5, 5, 3, 3, 8, 6, 3, 7, 3, 2, 2, 6, 3, 8, 4, 5]
[2, 2, 2, 6, 3, 8, 4, 5, 2, 4, 6, 4, 6, 5, 3, 3, 8, 6, 4, 7]
[2, 2, 2, 6, 3, 8, 4, 5, 2, 3, 6, 5, 6, 6, 3, 2, 8, 6, 4, 7]
[2, 2, 2, 6, 3, 8, 4, 5, 2, 3, 5, 5, 7, 6, 4, 2, 7, 6, 4, 7]
[2, 2, 2, 6, 4, 8, 3, 5, 2, 3, 4, 5, 8, 6, 4, 2, 7, 6, 4, 7]
[2, 2, 2, 7, 4, 7, 3, 5, 2, 3, 4, 4, 8, 7, 4, 2, 7, 6, 4, 7]
[2, 3, 2, 8, 4, 6, 3, 5, 2, 3, 4, 4, 8, 7, 4, 2, 7, 6, 4, 6]
[2, 3, 2, 9, 4, 5, 3, 4, 2, 4, 4, 4, 8, 7, 4, 2, 7, 6, 4, 6]
[1, 9, 5, 5, 3, 4, 3, 4, 3, 4, 8, 7, 4, 2, 7, 6, 4, 6, 2, 3]
[1, 9, 5, 5, 3, 4, 4, 4, 2, 4, 7, 7, 5, 2, 7, 6, 4, 6, 2, 3]
[1, 9, 5, 5, 3, 4, 4, 5, 2, 3, 7, 6, 5, 3, 7, 6, 4, 6, 2, 3]
[1, 9, 5, 4, 3, 5, 4, 6, 2, 2, 7, 6, 5, 3, 7, 6, 4, 6, 2, 3]
[1, 9, 4, 4, 4, 5, 4, 6, 3, 2, 6, 6, 5, 3, 7, 6, 4, 6, 2, 3]
[1, 8, 4, 4, 4, 5, 4, 6, 3, 2, 6, 6, 5, 3, 7, 5, 4, 7, 2, 4]
[1, 7, 4, 4, 4, 5, 4, 6, 3, 2, 6, 5, 5, 4, 7, 5, 4, 7, 2, 5]
[1, 6, 4, 3, 4, 6, 4, 6, 3, 2, 6, 5, 5, 4, 7, 5, 4, 7, 2, 6]
[1, 6, 2, 6, 4, 3, 5, 6, 3, 6, 3, 2, 6, 5, 5, 4, 7, 5, 4, 7]
[1, 7, 2, 5, 4, 3, 5, 6, 3, 5, 3, 3, 6, 5, 5, 4, 7, 5, 4, 7]
[1, 8, 2, 4, 4, 3, 5, 6, 3, 5, 3, 3, 6, 5, 5, 3, 7, 6, 4, 7]
======================================================
running: compare(seq7_6_r7,seq7_6_r4,"se",["h","nw"])
exchange-equivalent:
[2, 5, 5, 4, 4, 3, 4, 6, 9, 9, 4, 4, 5, 2, 6, 3, 7, 8, 4, 6]
[2, 5, 5, 4, 4, 3, 5, 6, 8, 9, 4, 4, 5, 2, 6, 3, 6, 8, 5, 6]
[2, 5, 5, 3, 4, 4, 5, 7, 8, 8, 4, 4, 5, 2, 6, 3, 6, 8, 5, 6]
[2, 5, 4, 3, 5, 4, 6, 7, 7, 8, 4, 4, 5, 2, 6, 3, 6, 8, 5, 6]
[2, 5, 4, 3, 5, 4, 6, 7, 8, 8, 3, 4, 5, 2, 6, 3, 5, 8, 6, 6]
[2, 6, 4, 3, 5, 4, 6, 8, 8, 7, 3, 4, 5, 2, 6, 3, 5, 8, 6, 5]
[2, 6, 4, 3, 5, 4, 6, 9, 8, 6, 3, 3, 5, 3, 6, 3, 5, 8, 6, 5]
[2, 3, 6, 3, 6, 3, 5, 8, 6, 5, 2, 6, 4, 3, 5, 4, 7, 9, 7, 6]
[2, 3, 6, 3, 5, 3, 6, 8, 6, 5, 2, 6, 4, 3, 5, 4, 8, 9, 6, 6]
[2, 3, 6, 3, 5, 3, 6, 8, 5, 5, 3, 6, 4, 3, 5, 4, 9, 9, 5, 6]
[2, 3, 6, 2, 5, 4, 6, 8, 5, 5, 3, 6, 4, 3, 5, 5, 9, 8, 5, 6]
[2, 3, 6, 2, 5, 4, 6, 7, 5, 6, 3, 6, 4, 3, 5, 6, 9, 7, 5, 6]
[2, 3, 6, 2, 5, 4, 6, 7, 5, 6, 3, 5, 4, 4, 5, 7, 9, 6, 5, 6]
[2, 3, 6, 2, 5, 4, 6, 7, 5, 6, 2, 5, 5, 4, 6, 7, 8, 6, 5, 6]
[2, 3, 5, 2, 6, 4, 6, 7, 5, 6, 2, 5, 5, 4, 7, 7, 7, 6, 5, 6]
[2, 3, 5, 2, 6, 3, 6, 8, 5, 6, 2, 5, 5, 4, 7, 8, 7, 5, 5, 6]
[2, 3, 5, 2, 6, 3, 5, 8, 6, 6, 2, 5, 5, 4, 8, 8, 6, 5, 5, 6]
[2, 3, 6, 2, 5, 3, 4, 8, 7, 6, 2, 5, 5, 4, 8, 8, 6, 5, 5, 6]
[2, 3, 6, 3, 5, 2, 4, 7, 7, 7, 2, 5, 5, 4, 8, 8, 6, 5, 5, 6]
[2, 3, 6, 3, 6, 2, 3, 7, 6, 7, 3, 5, 5, 4, 8, 8, 6, 5, 5, 6]
[2, 3, 6, 3, 7, 2, 2, 7, 6, 7, 3, 5, 5, 4, 8, 8, 5, 5, 6, 6]
[2, 3, 6, 3, 7, 2, 2, 7, 6, 6, 3, 6, 5, 5, 8, 7, 5, 5, 6, 6]
[2, 2, 6, 4, 7, 2, 2, 7, 6, 6, 3, 6, 5, 6, 8, 6, 5, 5, 6, 6]
[1, 2, 7, 4, 7, 2, 2, 7, 6, 6, 3, 6, 6, 6, 7, 6, 5, 5, 6, 6]
[1, 3, 7, 4, 7, 2, 2, 7, 6, 6, 3, 6, 6, 6, 7, 7, 5, 4, 6, 5]
[2, 3, 7, 4, 7, 2, 2, 7, 6, 6, 3, 6, 6, 6, 8, 7, 4, 4, 5, 5]
[2, 3, 7, 4, 7, 2, 2, 7, 6, 6, 3, 6, 6, 7, 8, 6, 4, 3, 5, 6]
[2, 3, 7, 4, 7, 2, 2, 6, 6, 7, 3, 6, 6, 8, 8, 5, 4, 3, 5, 6]
[2, 3, 7, 4, 7, 2, 2, 6, 5, 7, 4, 6, 7, 8, 7, 5, 4, 3, 5, 6]
[2, 4, 7, 4, 7, 3, 2, 5, 5, 7, 4, 6, 7, 8, 7, 5, 4, 3, 5, 5]
[2, 5, 5, 7, 4, 7, 7, 7, 7, 5, 4, 3, 5, 4, 2, 5, 7, 4, 7, 3]
[2, 5, 5, 7, 4, 7, 7, 7, 7, 5, 4, 3, 5, 3, 2, 6, 7, 5, 7, 2]
[2, 5, 5, 7, 4, 7, 7, 7, 7, 5, 4, 3, 4, 3, 3, 6, 8, 5, 6, 2]
[2, 5, 5, 7, 4, 7, 7, 7, 7, 5, 4, 2, 4, 4, 3, 7, 8, 4, 6, 2]
[2, 4, 5, 8, 4, 7, 7, 7, 7, 5, 4, 2, 4, 4, 3, 8, 8, 3, 6, 2]
[2, 4, 4, 8, 5, 7, 7, 7, 7, 5, 4, 2, 4, 4, 4, 8, 7, 3, 6, 2]
[2, 4, 3, 8, 6, 7, 7, 7, 8, 5, 3, 2, 4, 4, 4, 8, 7, 3, 6, 2]
[2, 2, 5, 4, 4, 8, 7, 3, 6, 2, 2, 4, 3, 8, 6, 7, 8, 7, 7, 5]
[1, 2, 6, 4, 5, 8, 6, 3, 6, 2, 2, 4, 3, 8, 6, 7, 8, 7, 7, 5]
======================================================
running: compare(seq7_6_r8,seq7_6_r4,"nw",["h","m","nw"])
exchange-equivalent:
[1, 1, 2, 2, 4, 3, 5, 6, 3, 5, 3, 2, 6, 6, 5, 3, 7, 6, 4, 6]
[1, 1, 2, 2, 5, 3, 4, 6, 3, 5, 2, 2, 7, 6, 5, 3, 7, 6, 4, 6]
[1, 1, 2, 2, 5, 4, 4, 5, 3, 4, 2, 3, 7, 6, 5, 3, 7, 6, 4, 6]
[1, 1, 2, 2, 5, 4, 4, 5, 3, 3, 2, 4, 7, 7, 5, 2, 7, 6, 4, 6]
[1, 2, 2, 2, 5, 4, 4, 5, 3, 3, 2, 5, 7, 6, 5, 2, 7, 6, 4, 5]
[1, 3, 2, 2, 5, 4, 4, 5, 3, 3, 2, 5, 7, 6, 5, 3, 7, 5, 4, 4]
[1, 4, 2, 2, 5, 5, 4, 4, 3, 3, 2, 5, 7, 6, 5, 3, 7, 5, 4, 3]
[1, 5, 2, 2, 5, 5, 4, 4, 3, 3, 2, 5, 7, 7, 5, 2, 7, 5, 4, 2]
[2, 2, 5, 5, 4, 4, 3, 3, 2, 5, 7, 7, 6, 2, 6, 5, 3, 2, 2, 5]
[2, 2, 5, 5, 4, 4, 2, 3, 3, 5, 8, 7, 5, 2, 6, 5, 3, 2, 2, 5]
[2, 3, 3, 6, 8, 6, 5, 2, 6, 5, 3, 2, 2, 4, 2, 3, 5, 5, 4, 4]
[2, 3, 5, 5, 4, 3, 2, 4, 3, 7, 8, 5, 5, 2, 6, 5, 3, 2, 2, 4]
[2, 2, 5, 6, 4, 3, 2, 4, 3, 8, 8, 4, 5, 2, 6, 5, 3, 2, 2, 4]
[2, 2, 4, 6, 5, 3, 2, 4, 4, 8, 7, 4, 5, 2, 6, 5, 3, 2, 2, 4]
[2, 2, 4, 6, 5, 3, 2, 5, 4, 7, 7, 4, 5, 2, 6, 5, 3, 1, 2, 5]
[2, 1, 3, 5, 2, 2, 4, 6, 5, 3, 2, 5, 5, 7, 6, 4, 5, 2, 6, 5]
[2, 2, 3, 5, 2, 2, 4, 6, 5, 3, 2, 5, 5, 8, 6, 3, 5, 2, 6, 4]
[2, 2, 4, 6, 5, 3, 2, 5, 5, 8, 7, 3, 4, 2, 5, 4, 3, 2, 3, 5]
[2, 2, 3, 6, 6, 3, 2, 5, 5, 8, 8, 3, 3, 2, 5, 4, 3, 2, 3, 5]
[2, 2, 3, 5, 6, 4, 2, 5, 5, 8, 8, 4, 3, 1, 5, 4, 3, 2, 3, 5]
[2, 3, 3, 5, 6, 4, 2, 5, 5, 8, 8, 4, 3, 2, 5, 3, 3, 2, 3, 4]
[2, 4, 3, 5, 6, 4, 2, 5, 5, 8, 8, 5, 3, 1, 5, 3, 3, 2, 3, 3]
[2, 3, 3, 4, 3, 5, 6, 4, 2, 5, 5, 8, 8, 5, 4, 1, 4, 3, 3, 2]
[2, 3, 3, 4, 3, 5, 6, 3, 2, 6, 5, 8, 8, 5, 4, 2, 4, 2, 3, 2]
[2, 3, 3, 4, 3, 5, 6, 2, 2, 7, 5, 8, 8, 6, 4, 1, 4, 2, 3, 2]
[2, 3, 3, 4, 3, 5, 5, 2, 3, 7, 5, 8, 8, 6, 5, 1, 3, 2, 3, 2]
[2, 2, 3, 2, 2, 3, 2, 4, 4, 5, 5, 2, 3, 7, 5, 8, 8, 6, 6, 1]
[1, 2, 4, 2, 2, 3, 2, 4, 4, 5, 5, 2, 4, 7, 4, 8, 8, 6, 6, 1]
======================================================
running: compare(seq7_6_r7,s1,None,None)
exchange-equivalent:
[2, 5, 4, 3, 4, 3, 3, 5, 3, 3, 5, 2, 5, 3, 6, 7, 4, 5]
======================================================
running: compare(seq7_6_r7,s2,None,None)
exchange-equivalent:
[2, 5, 4, 3, 4, 3, 3, 5, 3, 3, 5, 2, 5, 3, 6, 7, 4, 5]
======================================================
running: compare(seq7_6_r7,s12,None,None)
exchange-equivalent:
[2, 5, 4, 3, 4, 3, 3, 5, 3, 3, 5, 2, 5, 3, 6, 7, 4, 5]
[2, 3, 5, 2, 5, 3, 5, 7, 5, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 2, 4, 3, 4, 7, 6, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 4, 2, 4, 6, 6, 6, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 5, 2, 3, 6, 5, 6, 3, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 6, 2, 2, 6, 5, 6, 3, 5, 4, 3, 3, 3, 5, 5]
[2, 2, 6, 4, 6, 2, 2, 6, 5, 7, 3, 4, 4, 3, 3, 3, 5, 5]
[2, 3, 6, 4, 6, 3, 2, 5, 5, 7, 3, 4, 4, 3, 3, 3, 5, 4]
[2, 3, 6, 4, 6, 4, 2, 4, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 6, 5, 6, 5, 2, 3, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 5, 7, 5, 3, 3, 4, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 4, 7, 6, 3, 4, 4, 6, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 3, 7, 7, 3, 4, 4, 6, 3, 4, 4, 2, 3, 5, 5, 3]
[2, 2, 5, 3, 6, 7, 4, 4, 4, 6, 3, 4, 4, 2, 4, 5, 4, 3]
[3, 2, 4, 3, 6, 7, 4, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3]
[3, 3, 5, 7, 5, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3, 4, 2]
[2, 6, 5, 4, 5, 2, 3, 5, 4, 3, 4, 2, 3, 3, 5, 7, 5, 4]
[2, 5, 4, 3, 4, 2, 3, 3, 4, 7, 6, 4, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 3, 2, 4, 6, 6, 5, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 5, 3, 3, 5, 3, 5, 2, 2, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 5, 3, 3, 5, 3, 5, 2, 2, 6, 5, 6, 3, 5, 5, 3, 6, 3]
[2, 4, 3, 4, 5, 3, 5, 3, 2, 5, 5, 6, 3, 5, 5, 3, 6, 3]
======================================================
running: compare(seq7_6_r7,s13,None,None)
exchange-equivalent:
[2, 5, 4, 3, 4, 3, 3, 5, 3, 3, 5, 2, 5, 3, 6, 7, 4, 5]
[2, 3, 5, 2, 5, 3, 5, 7, 5, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 2, 4, 3, 4, 7, 6, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 4, 2, 4, 6, 6, 6, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 5, 2, 3, 6, 5, 6, 3, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 6, 2, 2, 6, 5, 6, 3, 5, 4, 3, 3, 3, 5, 5]
[2, 2, 6, 4, 6, 2, 2, 6, 5, 7, 3, 4, 4, 3, 3, 3, 5, 5]
[2, 3, 6, 4, 6, 3, 2, 5, 5, 7, 3, 4, 4, 3, 3, 3, 5, 4]
[2, 3, 6, 4, 6, 4, 2, 4, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 6, 5, 6, 5, 2, 3, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 5, 7, 5, 3, 3, 4, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 4, 7, 6, 3, 4, 4, 6, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 3, 7, 7, 3, 4, 4, 6, 3, 4, 4, 2, 3, 5, 5, 3]
[2, 2, 5, 3, 6, 7, 4, 4, 4, 6, 3, 4, 4, 2, 4, 5, 4, 3]
[3, 2, 4, 3, 6, 7, 4, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3]
[3, 3, 5, 7, 5, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3, 4, 2]
[2, 6, 5, 4, 5, 2, 3, 5, 4, 3, 4, 2, 3, 3, 5, 7, 5, 4]
[2, 5, 4, 3, 4, 2, 3, 3, 4, 7, 6, 4, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 3, 2, 4, 6, 6, 5, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 5, 3, 3, 5, 3, 5, 2, 2, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 4, 3, 3, 5, 3, 5, 2, 2, 5, 5, 6, 3, 6, 5, 4, 6, 3]
[2, 4, 3, 3, 5, 3, 5, 2, 2, 5, 5, 7, 3, 5, 5, 3, 6, 4]
[2, 3, 3, 4, 5, 3, 5, 3, 2, 4, 5, 7, 3, 5, 5, 3, 6, 4]
======================================================
running: compare(seq7_6_r7,s14,None,None)
exchange-equivalent:
[2, 5, 4, 3, 4, 3, 3, 5, 3, 3, 5, 2, 5, 3, 6, 7, 4, 5]
[2, 3, 5, 2, 5, 3, 5, 7, 5, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 2, 4, 3, 4, 7, 6, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 4, 2, 4, 6, 6, 6, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 5, 2, 3, 6, 5, 6, 3, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 6, 2, 2, 6, 5, 6, 3, 5, 4, 3, 3, 3, 5, 5]
[2, 2, 6, 4, 6, 2, 2, 6, 5, 7, 3, 4, 4, 3, 3, 3, 5, 5]
[2, 3, 6, 4, 6, 3, 2, 5, 5, 7, 3, 4, 4, 3, 3, 3, 5, 4]
[2, 3, 6, 4, 6, 4, 2, 4, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 6, 5, 6, 5, 2, 3, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 5, 7, 5, 3, 3, 4, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 4, 7, 6, 3, 4, 4, 6, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 3, 7, 7, 3, 4, 4, 6, 3, 4, 4, 2, 3, 5, 5, 3]
[2, 2, 5, 3, 6, 7, 4, 4, 4, 6, 3, 4, 4, 2, 4, 5, 4, 3]
[3, 2, 4, 3, 6, 7, 4, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3]
[3, 3, 5, 7, 5, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3, 4, 2]
[2, 6, 5, 4, 5, 2, 3, 5, 4, 3, 4, 2, 3, 3, 5, 7, 5, 4]
[2, 5, 4, 3, 4, 2, 3, 3, 4, 7, 6, 4, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 3, 2, 4, 6, 6, 5, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 5, 3, 3, 5, 3, 5, 2, 2, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 4, 3, 3, 5, 3, 5, 2, 2, 5, 5, 6, 3, 6, 5, 4, 6, 3]
[2, 4, 3, 3, 5, 3, 5, 2, 2, 5, 5, 7, 3, 5, 5, 3, 6, 4]
[2, 3, 3, 4, 5, 3, 5, 3, 2, 4, 5, 7, 3, 5, 5, 3, 6, 4]
[2, 3, 3, 4, 5, 3, 5, 4, 2, 3, 5, 7, 3, 5, 5, 2, 6, 5]
======================================================
running: compare(seq7_6_r7,s16,None,None)
exchange-equivalent:
[2, 5, 4, 3, 4, 3, 3, 5, 3, 3, 5, 2, 5, 3, 6, 7, 4, 5]
[2, 3, 5, 2, 5, 3, 5, 7, 5, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 2, 4, 3, 4, 7, 6, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 4, 2, 4, 6, 6, 6, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 5, 2, 3, 6, 5, 6, 3, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 6, 2, 2, 6, 5, 6, 3, 5, 4, 3, 3, 3, 5, 5]
[2, 2, 6, 4, 6, 2, 2, 6, 5, 7, 3, 4, 4, 3, 3, 3, 5, 5]
[2, 3, 6, 4, 6, 3, 2, 5, 5, 7, 3, 4, 4, 3, 3, 3, 5, 4]
[2, 3, 6, 4, 6, 4, 2, 4, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 6, 5, 6, 5, 2, 3, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 5, 7, 5, 3, 3, 4, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 4, 7, 6, 3, 4, 4, 6, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 3, 7, 7, 3, 4, 4, 6, 3, 4, 4, 2, 3, 5, 5, 3]
[2, 2, 5, 3, 6, 7, 4, 4, 4, 6, 3, 4, 4, 2, 4, 5, 4, 3]
[3, 2, 4, 3, 6, 7, 4, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3]
[3, 3, 5, 7, 5, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3, 4, 2]
[2, 6, 5, 4, 5, 2, 3, 5, 4, 3, 4, 2, 3, 3, 5, 7, 5, 4]
[2, 5, 4, 3, 4, 2, 3, 3, 4, 7, 6, 4, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 3, 2, 4, 6, 6, 5, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 5, 3, 3, 5, 3, 5, 2, 2, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 5, 3, 3, 5, 3, 5, 2, 2, 6, 5, 6, 3, 5, 5, 3, 6, 3]
[2, 5, 3, 3, 5, 3, 5, 2, 2, 6, 4, 6, 4, 5, 6, 3, 5, 3]
[2, 4, 3, 4, 5, 3, 5, 3, 2, 5, 4, 6, 4, 5, 6, 3, 5, 3]
======================================================
running: compare(seq7_6_r7,s18,None,None)
exchange-equivalent:
[2, 5, 4, 3, 4, 3, 3, 5, 3, 3, 5, 2, 5, 3, 6, 7, 4, 5]
[2, 3, 5, 2, 5, 3, 5, 7, 5, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 2, 4, 3, 4, 7, 6, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 4, 2, 4, 6, 6, 6, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 5, 2, 3, 6, 5, 6, 3, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 6, 2, 2, 6, 5, 6, 3, 5, 4, 3, 3, 3, 5, 5]
[2, 2, 6, 4, 6, 2, 2, 6, 5, 7, 3, 4, 4, 3, 3, 3, 5, 5]
[2, 3, 6, 4, 6, 3, 2, 5, 5, 7, 3, 4, 4, 3, 3, 3, 5, 4]
[2, 3, 6, 4, 6, 4, 2, 4, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 6, 5, 6, 5, 2, 3, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 5, 7, 5, 3, 3, 4, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 4, 7, 6, 3, 4, 4, 6, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 3, 7, 7, 3, 4, 4, 6, 3, 4, 4, 2, 3, 5, 5, 3]
[2, 2, 5, 3, 6, 7, 4, 4, 4, 6, 3, 4, 4, 2, 4, 5, 4, 3]
[3, 2, 4, 3, 6, 7, 4, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3]
[3, 3, 5, 7, 5, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3, 4, 2]
[2, 6, 5, 4, 5, 2, 3, 5, 4, 3, 4, 2, 3, 3, 5, 7, 5, 4]
[2, 5, 4, 3, 4, 2, 3, 3, 4, 7, 6, 4, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 3, 2, 4, 6, 6, 5, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 5, 3, 3, 5, 3, 5, 2, 2, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 5, 3, 3, 5, 3, 5, 2, 2, 6, 5, 6, 3, 5, 5, 3, 6, 3]
[2, 5, 3, 3, 5, 3, 5, 2, 2, 6, 4, 6, 4, 5, 6, 3, 5, 3]
[2, 4, 3, 3, 5, 3, 5, 2, 2, 5, 4, 7, 4, 5, 6, 3, 5, 4]
[2, 3, 3, 4, 5, 3, 5, 3, 2, 4, 4, 7, 4, 5, 6, 3, 5, 4]
======================================================
running: compare(seq7_6_r7,s20,None,None)
exchange-equivalent:
[2, 5, 4, 3, 4, 3, 3, 5, 3, 3, 5, 2, 5, 3, 6, 7, 4, 5]
[2, 3, 5, 2, 5, 3, 5, 7, 5, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 2, 4, 3, 4, 7, 6, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 4, 2, 4, 6, 6, 6, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 5, 2, 3, 6, 5, 6, 3, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 6, 2, 2, 6, 5, 6, 3, 5, 4, 3, 3, 3, 5, 5]
[2, 2, 6, 4, 6, 2, 2, 6, 5, 7, 3, 4, 4, 3, 3, 3, 5, 5]
[2, 3, 6, 4, 6, 3, 2, 5, 5, 7, 3, 4, 4, 3, 3, 3, 5, 4]
[2, 3, 6, 4, 6, 4, 2, 4, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 6, 5, 6, 5, 2, 3, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 5, 7, 5, 3, 3, 4, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 4, 7, 6, 3, 4, 4, 6, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 3, 7, 7, 3, 4, 4, 6, 3, 4, 4, 2, 3, 5, 5, 3]
[2, 2, 5, 3, 6, 7, 4, 4, 4, 6, 3, 4, 4, 2, 4, 5, 4, 3]
[3, 2, 4, 3, 6, 7, 4, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3]
[3, 3, 5, 7, 5, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3, 4, 2]
[2, 6, 5, 4, 5, 2, 3, 5, 4, 3, 4, 2, 3, 3, 5, 7, 5, 4]
[2, 5, 4, 3, 4, 2, 3, 3, 4, 7, 6, 4, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 3, 2, 4, 6, 6, 5, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 5, 3, 3, 5, 3, 5, 2, 2, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 5, 3, 3, 5, 3, 5, 2, 2, 6, 5, 6, 3, 5, 5, 3, 6, 3]
[2, 5, 3, 3, 5, 3, 5, 2, 2, 6, 4, 6, 4, 5, 6, 3, 5, 3]
[2, 4, 3, 3, 5, 3, 5, 2, 2, 5, 4, 7, 4, 5, 6, 3, 5, 4]
[2, 3, 3, 4, 5, 3, 5, 3, 2, 4, 4, 7, 4, 5, 6, 3, 5, 4]
[2, 3, 3, 4, 5, 3, 5, 4, 2, 3, 4, 7, 4, 5, 6, 2, 5, 5]
======================================================
running: compare(seq7_6_r7,s21,None,None)
exchange-equivalent:
[2, 5, 4, 3, 4, 3, 3, 5, 3, 3, 5, 2, 5, 3, 6, 7, 4, 5]
[2, 3, 5, 2, 5, 3, 5, 7, 5, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 2, 4, 3, 4, 7, 6, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 4, 2, 4, 6, 6, 6, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 5, 2, 3, 6, 5, 6, 3, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 6, 2, 2, 6, 5, 6, 3, 5, 4, 3, 3, 3, 5, 5]
[2, 2, 6, 4, 6, 2, 2, 6, 5, 7, 3, 4, 4, 3, 3, 3, 5, 5]
[2, 3, 6, 4, 6, 3, 2, 5, 5, 7, 3, 4, 4, 3, 3, 3, 5, 4]
[2, 3, 6, 4, 6, 4, 2, 4, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 6, 5, 6, 5, 2, 3, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 5, 7, 5, 3, 3, 4, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 4, 7, 6, 3, 4, 4, 6, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 3, 7, 7, 3, 4, 4, 6, 3, 4, 4, 2, 3, 5, 5, 3]
[2, 2, 5, 3, 6, 7, 4, 4, 4, 6, 3, 4, 4, 2, 4, 5, 4, 3]
[3, 2, 4, 3, 6, 7, 4, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3]
[3, 3, 5, 7, 5, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3, 4, 2]
[2, 6, 5, 4, 5, 2, 3, 5, 4, 3, 4, 2, 3, 3, 5, 7, 5, 4]
[2, 5, 4, 3, 4, 2, 3, 3, 4, 7, 6, 4, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 3, 2, 4, 6, 6, 5, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 5, 6, 3, 5, 5, 3, 6, 3]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 4, 6, 4, 5, 6, 3, 5, 3]
[2, 4, 4, 3, 4, 3, 4, 2, 3, 5, 4, 7, 4, 5, 6, 3, 5, 4]
[3, 3, 4, 3, 4, 2, 3, 5, 3, 7, 5, 5, 6, 3, 5, 4, 3, 4]
[2, 3, 5, 3, 5, 2, 2, 5, 3, 7, 5, 5, 6, 3, 5, 4, 3, 4]
[2, 4, 3, 7, 5, 5, 6, 3, 5, 4, 3, 3, 2, 4, 5, 3, 5, 3]
[2, 3, 3, 7, 5, 5, 6, 2, 5, 5, 3, 3, 2, 4, 5, 3, 5, 4]
[2, 4, 5, 3, 5, 4, 3, 3, 2, 7, 5, 5, 6, 2, 4, 5, 4, 3]
======================================================
running: compare(seq7_6_r7,s22,None,None)
exchange-equivalent:
[2, 5, 4, 3, 4, 3, 3, 5, 3, 3, 5, 2, 5, 3, 6, 7, 4, 5]
[2, 3, 5, 2, 5, 3, 5, 7, 5, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 2, 4, 3, 4, 7, 6, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 4, 2, 4, 6, 6, 6, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 5, 2, 3, 6, 5, 6, 3, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 6, 2, 2, 6, 5, 6, 3, 5, 4, 3, 3, 3, 5, 5]
[2, 2, 6, 4, 6, 2, 2, 6, 5, 7, 3, 4, 4, 3, 3, 3, 5, 5]
[2, 3, 6, 4, 6, 3, 2, 5, 5, 7, 3, 4, 4, 3, 3, 3, 5, 4]
[2, 3, 6, 4, 6, 4, 2, 4, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 6, 5, 6, 5, 2, 3, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 5, 7, 5, 3, 3, 4, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 4, 7, 6, 3, 4, 4, 6, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 3, 7, 7, 3, 4, 4, 6, 3, 4, 4, 2, 3, 5, 5, 3]
[2, 2, 5, 3, 6, 7, 4, 4, 4, 6, 3, 4, 4, 2, 4, 5, 4, 3]
[3, 2, 4, 3, 6, 7, 4, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3]
[3, 3, 5, 7, 5, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3, 4, 2]
[2, 6, 5, 4, 5, 2, 3, 5, 4, 3, 4, 2, 3, 3, 5, 7, 5, 4]
[2, 5, 4, 3, 4, 2, 3, 3, 4, 7, 6, 4, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 3, 2, 4, 6, 6, 5, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 5, 6, 3, 5, 5, 3, 6, 3]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 4, 6, 4, 5, 6, 3, 5, 3]
[2, 4, 4, 3, 4, 3, 4, 2, 3, 5, 4, 7, 4, 5, 6, 3, 5, 4]
[3, 3, 4, 3, 4, 2, 3, 5, 3, 7, 5, 5, 6, 3, 5, 4, 3, 4]
[2, 3, 5, 3, 5, 2, 2, 5, 3, 7, 5, 5, 6, 3, 5, 4, 3, 4]
[2, 4, 3, 7, 5, 5, 6, 3, 5, 4, 3, 3, 2, 4, 5, 3, 5, 3]
======================================================
running: compare(seq7_6_r7,s23,None,None)
exchange-equivalent:
[2, 5, 4, 3, 4, 3, 3, 5, 3, 3, 5, 2, 5, 3, 6, 7, 4, 5]
[2, 3, 5, 2, 5, 3, 5, 7, 5, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 2, 4, 3, 4, 7, 6, 5, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 4, 2, 4, 6, 6, 6, 2, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 5, 2, 3, 6, 5, 6, 3, 5, 4, 3, 4, 3, 4, 5]
[2, 3, 6, 3, 6, 2, 2, 6, 5, 6, 3, 5, 4, 3, 3, 3, 5, 5]
[2, 2, 6, 4, 6, 2, 2, 6, 5, 7, 3, 4, 4, 3, 3, 3, 5, 5]
[2, 3, 6, 4, 6, 3, 2, 5, 5, 7, 3, 4, 4, 3, 3, 3, 5, 4]
[2, 3, 6, 4, 6, 4, 2, 4, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 6, 5, 6, 5, 2, 3, 5, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 5, 7, 5, 3, 3, 4, 7, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 4, 7, 6, 3, 4, 4, 6, 3, 4, 4, 2, 3, 4, 5, 4]
[2, 2, 5, 3, 7, 7, 3, 4, 4, 6, 3, 4, 4, 2, 3, 5, 5, 3]
[2, 2, 5, 3, 6, 7, 4, 4, 4, 6, 3, 4, 4, 2, 4, 5, 4, 3]
[3, 2, 4, 3, 6, 7, 4, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3]
[3, 3, 5, 7, 5, 4, 3, 6, 4, 4, 4, 2, 4, 5, 4, 3, 4, 2]
[2, 6, 5, 4, 5, 2, 3, 5, 4, 3, 4, 2, 3, 3, 5, 7, 5, 4]
[2, 5, 4, 3, 4, 2, 3, 3, 4, 7, 6, 4, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 3, 2, 4, 6, 6, 5, 2, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 5, 5, 3, 6, 5, 4, 6, 2]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 5, 6, 3, 5, 5, 3, 6, 3]
[2, 5, 4, 3, 4, 3, 4, 2, 3, 6, 4, 6, 4, 5, 6, 3, 5, 3]
[2, 4, 4, 3, 4, 3, 4, 2, 3, 5, 4, 7, 4, 5, 6, 3, 5, 4]
[3, 3, 4, 3, 4, 2, 3, 5, 3, 7, 5, 5, 6, 3, 5, 4, 3, 4]
[2, 3, 5, 3, 5, 2, 2, 5, 3, 7, 5, 5, 6, 3, 5, 4, 3, 4]
[2, 4, 3, 7, 5, 5, 6, 3, 5, 4, 3, 3, 2, 4, 5, 3, 5, 3]
[2, 3, 3, 7, 5, 5, 6, 2, 5, 5, 3, 3, 2, 4, 5, 3, 5, 4]
======================================================


==> anc/postfix.txt <==
draw

showpage

%%EOF


==> anc/prefix.txt <==
%!PS-Adobe-3.1 EPSF-3.0
%%BoundingBox: 0 0 440 440
20 20 translate

/bv {gsave translate
newpath 0 0 moveto 0 0 .2 0 360 arc fill grestore} def

/wv {gsave translate
newpath 0 0 moveto 0 0 .2 0 360 arc fill
newpath 0 0 moveto 0 0 .14 0 360 arc 1 setgray fill grestore} def

/draw {400 n 1 sub div dup scale
0.15 setlinewidth
newpath
0 1 n 1 sub {/i exch def
hedges i 2 mul get i moveto
hedges i 2 mul 1 add get i lineto
} for
stroke

gsave newpath
0 1 n 1 sub { 
/i exch def
/j1 vedges i 2 mul get def
/j2 vedges i 2 mul 1 add get def
j1 j2 gt {/j1 j2 /j2 j1 def def} if
i j1 0.5 add moveto
i j2 0.5 sub lineto
} for
.5 setlinewidth 1 setgray stroke grestore

newpath
0 1 n 1 sub {
/i exch def
i vedges i 2 mul get moveto
i vedges i 2 mul 1 add get lineto} for
stroke

0 1 n 1 sub {
/i exch def
i vedges i 2 mul get bv
i vedges i 2 mul 1 add get wv} for
} def



==> anc/readme.txt <==
This folder contains:

1. 	readme.txt - this file

2.	compare-7_6.py - a Python script for verifying all
	exchange-equivalencies and non-exchange-equivalencies
	stated in the paper

3.	log.txt - the output of the script

4.	realizations-r7.pdf - all the realizations of the dividing code (8)
	found by the script [2]

5.	prefix.txt and postfix.txt - files used by the script compare-7_6.py
	to create pictures

The script compare-7_6.py uses three ways to encode a rectangular
diagram of a knot: by a natural number (code), by a sequence of
integers regarded modulo the size of the diagram, and by lists of
horizontal and vertical edges. The script includes conversions
between these presentations. It also includes a draw()
function, which accepts edges presentations for input
and produces an .eps picture.

The sequence presentation looks most convenient for manual
input. Is is defined as follows.

First, put your diagram onto a n*n square grid,
where n is the number of vertical (horizontal) edges.
Let (i1,j1), (i1,j2), (i2,j2), (i2,j3), ... be the vertices
ordered according to the orientation starting from the leftmost
positive vertex. Then the sequence presentation is
[j2-j1,i2-i1,j3-j2,i3-i2,...,j1-jn,i1-in]
The entries are regarded modulo n.

The compare() function accepts four arguments, the first two
are sequence presentations, and the last two are sequences
of transformations that have to be applied to the diagrams
prior to comparison. The transformations are applied from
left to right. They are encoded as follows:

'h'	- horizontal flip
'n'	- orientation flip
'm'	- rotation by 180 degrees
'nw'	- O:NW stabilization
'ne'	- O:NE stabilization
'sw'	- O:SW stabilization
'se'	- O:SE stabilization

If the diagrams to compare appear exchange-equivalent,
the output includes a certifying sequence of diagrams,
in which any two successive elements are related by
an exchange move.


